Five-loop anomalous dimensions of $\phi^Q$ operators in a scalar theory with $O(N)$ symmetry

We compute the complete $Q$-dependence of anomalous dimensions of traceless symmetric tensor operator $\phi^Q$ in $O(N)$ scalar theory to five-loop. The renormalization factors are extracted from $\phi^Q\rightarrow Q\phi$ form factors, and the integrand of form factors are constructed with the help of unitarity cut method. The anomalous dimensions match the known results in \cite{Badel:2019oxl, Antipin:2020abu}, where the leading and subleading terms in the large $Q$ limit were obtained using a semiclassical method.

==> anc/anomalous-dimension.txt <==
(g*(-1 + q)*q)/3 - (g^2*q*(2 - 12*q + 8*q^2 + n*(-3 + 2*q)))/36 + (g^3*q*(n^2*(3 - 4*q) + 4*(-215 + 32*q^3 + q*(323 - 336*Zeta[3]) + 224*Zeta[3] + 16*q^2*(-9 + 7*Zeta[3])) + 2*n*(q*(23 - 48*Zeta[3]) + 8*q^2*(1 + 2*Zeta[3]) + 4*(-9 + 8*Zeta[3]))))/432 - (g^4*q*(-15*n^3*(3 - 16*Zeta[3] + 8*q*(-1 + 2*Zeta[3])) - 8*n^2*(2*Pi^4*(2 - 3*q + q^2) + 5*(143 + q^2*(24 - 72*Zeta[3]) - 144*Zeta[3] + q*(-137 + 216*Zeta[3]))) - 8*(8*Pi^4*(67 - 95*q + 28*q^2) - 5*(2765 + 1008*q^4 + 624*Zeta[3] + 4*q*(-4187 + 1224*Zeta[3] - 3780*Zeta[5]) + 14880*Zeta[5] + 48*q^3*(-146 + 65*Zeta[3] + 75*Zeta[5]) - 24*q^2*(-817 + 360*Zeta[3] + 140*Zeta[5]))) - 8*n*(4*Pi^4*(27 - 38*q + 11*q^2) - 15*(-873 + 352*Zeta[3] - 4*q^2*(15 + 28*Zeta[3] - 140*Zeta[5]) + 1360*Zeta[5] + 8*q^3*(4 + 12*Zeta[3] + 5*Zeta[5]) - 8*q*(-102 + 42*Zeta[3] + 245*Zeta[5])))))/77760 + (g^5*q*(63*n^4*(8*Pi^4*(-1 + q) + 15*(3 + 48*Zeta[3] - 16*q*(1 + 2*Zeta[3]))) - 63*n^3*(32*Pi^4*(8 - 11*q + 3*q^2) + 5*(384*q^2*(-1 + Zeta[3] - 2*Zeta[5]) - 3*(741 + 208*Zeta[3] + 512*Zeta[5]) + q*(2981 + 432*Zeta[3] + 2304*Zeta[5]))) - 2*n^2*(800*Pi^6*(38 - 53*q + 14*q^2 + q^3) + 504*Pi^4*(379 - 439*q + 56*q^2 + 24*q^3) - 315*(-42331 - 11040*Zeta[3] - 22656*Zeta[3]^2 + 162240*Zeta[5] + 192*q^3*(-12 + 36*Zeta[3] + 13*Zeta[3]^2 + 25*Zeta[5]) + 3*q*(6289 + 6944*Zeta[3] + 13504*Zeta[3]^2 - 73920*Zeta[5] - 42336*Zeta[7]) - 16*q^2*(-881 + 966*Zeta[3] + 1272*Zeta[3]^2 - 3420*Zeta[5] - 2646*Zeta[7]) + 84672*Zeta[7])) - 64*n*(50*Pi^6*(253 - 314*q + 42*q^2 + 19*q^3) + 63*Pi^4*(772 - 745*q - 108*q^2 + 113*q^3) - 315*(q*(10454 - 28152*Zeta[3] + 8256*Zeta[3]^2 - 34440*Zeta[5] - 57351*Zeta[7]) - 6*(2758 - 2445*Zeta[3] + 586*Zeta[3]^2 - 5594*Zeta[5] - 8169*Zeta[7]) + 12*q^4*(21 + 84*Zeta[3] + 40*Zeta[5] + 14*Zeta[7]) + q^2*(5115 + 17328*Zeta[3] - 5688*Zeta[3]^2 - 5544*Zeta[5] + 588*Zeta[7]) + 3*q^3*(-396 - 1540*Zeta[3] + 316*Zeta[3]^2 + 1980*Zeta[5] + 2527*Zeta[7]))) - 64*(100*Pi^6*(341 - 345*q - 56*q^2 + 60*q^3) + 63*Pi^4*(1819 - 1267*q - 1028*q^2 + 520*q^3) - 315*(-108349 + 3072*q^5 + 68898*Zeta[3] + 840*Zeta[3]^2 + 145680*Zeta[5] + 3*q*(74835 - 51382*Zeta[3] + 5160*Zeta[3]^2 - 68504*Zeta[5] - 51002*Zeta[7]) + 149436*Zeta[7] + 48*q^4*(-600 + 196*Zeta[3] + 220*Zeta[5] + 217*Zeta[7]) + 6*q^3*(18444 - 7988*Zeta[3] + 1104*Zeta[3]^2 - 4160*Zeta[5] + 721*Zeta[7]) - 4*q^2*(50875 - 31011*Zeta[3] + 5736*Zeta[3]^2 - 18558*Zeta[5] + 2793*Zeta[7])))))/58786560

==> anc/scaling-dimension.txt <==
q + ep*(-((10 + n)*q)/(2*(8 + n)) + q^2/(8 + n)) + ep^2*(((-184 - 14*n + 3*n^2)*q)/(4*(8 + n)^3) - ((-22 + n)*(6 + n)*q^2)/(2*(8 + n)^3) - (2*q^3)/(8 + n)^2) + ep^3*((8*q^4)/(8 + n)^3 + q^3*((-456 - 64*n + n^2)/(8 + n)^4 + (2*(14 + n)*Zeta[3])/(8 + n)^3) + q^2*(-(-31008 - 8176*n - 258*n^2 + 57*n^3 + n^4)/(4*(8 + n)^5) - (6*(6 + n)*(26 + n)*Zeta[3])/(8 + n)^4) + q*((3*(-23168 - 5216*n + 184*n^2 + 86*n^3 + n^4))/(16*(8 + n)^5) + (4*(178 + 37*n + n^2)*Zeta[3])/(8 + n)^4)) + ep^4*((-42*q^5)/(8 + n)^4 + q^3*((-94376 - 26288*n - 1480*n^2 + 67*n^3 + n^4)/(8 + n)^6 + ((14 + n)*Pi^4)/(60*(8 + n)^3) - ((-7464 - 1720*n - 44*n^2 + 3*n^3)*Zeta[3])/(8 + n)^5 - (70*(-2 + n)*Zeta[5])/(8 + n)^4) + q^4*((-4*(-836 - 119*n + n^2))/(8 + n)^5 - (2*(65 + 6*n)*Zeta[3])/(8 + n)^4 - (5*(30 + n)*Zeta[5])/(8 + n)^4) + q*((-32964096 - 12739456*n - 1079776*n^2 + 131496*n^3 + 21496*n^4 + 388*n^5 + 3*n^6)/(64*(8 + n)^7) + ((178 + 37*n + n^2)*Pi^4)/(30*(8 + n)^4) - ((-300096 - 100480*n - 3496*n^2 + 1056*n^3 + 40*n^4 + n^5)*Zeta[3])/(4*(8 + n)^6) - (10*(1240 + 418*n + 25*n^2)*Zeta[5])/(8 + n)^5) + q^2*(-(-17425536 - 7032320*n - 785688*n^2 + 17320*n^3 + 6824*n^4 + 183*n^5 + 2*n^6)/(16*(8 + n)^7) - ((6 + n)*(26 + n)*Pi^4)/(20*(8 + n)^4) + ((-514112 - 181184*n - 12224*n^2 + 904*n^3 + 52*n^4 + n^5)*Zeta[3])/(4*(8 + n)^6) + (5*(2496 + 958*n + 65*n^2)*Zeta[5])/(8 + n)^5)) + ep^5*((256*q^6)/(8 + n)^5 + q^5*((3*(-8752 - 1248*n + 7*n^2))/(8 + n)^6 + (28*(28 + 3*n)*Zeta[3])/(8 + n)^5 + (40*(22 + n)*Zeta[5])/(8 + n)^5 + (14*(62 + n)*Zeta[7])/(8 + n)^5) + q^4*((-6*(-173104 - 48736*n - 3036*n^2 + 73*n^3 + n^4))/(8 + n)^7 - ((65 + 6*n)*Pi^4)/(60*(8 + n)^4) - (5*(30 + n)*Pi^6)/(756*(8 + n)^4) + ((-60128 - 15210*n - 673*n^2 + 18*n^3)*Zeta[3])/(8 + n)^6 + ((1104 + 158*n + 13*n^2)*Zeta[3]^2)/(2*(8 + n)^5) + (5*(-16736 - 1744*n + 166*n^2 + 5*n^3)*Zeta[5])/(2*(8 + n)^6) + (7*(206 + 361*n)*Zeta[7])/(4*(8 + n)^5)) + q^3*((-78485888 - 32631680*n - 4150008*n^2 - 76272*n^3 + 13676*n^4 + 291*n^5 + 2*n^6)/(4*(8 + n)^8) - ((-7464 - 1720*n - 44*n^2 + 3*n^3)*Pi^4)/(120*(8 + n)^5) - (5*(-2 + n)*Pi^6)/(54*(8 + n)^4) - ((-3372512 - 1321456*n - 134112*n^2 + 1116*n^3 + 362*n^4 + n^5)*Zeta[3])/(2*(8 + n)^7) - ((37472 + 12328*n + 1258*n^2 + 53*n^3)*Zeta[3]^2)/(8 + n)^6 + ((86496 - 26060*n - 4324*n^2 + 301*n^3 + 2*n^4)*Zeta[5])/(2*(8 + n)^6) + (49*(-76 + 4*n + 9*n^2)*Zeta[7])/(4*(8 + n)^5)) + q*((-18215837696 - 9842300928*n - 1755406336*n^2 - 53369344*n^3 + 18477984*n^4 + 1992280*n^5 + 47688*n^6 + 648*n^7 + 3*n^8)/(256*(8 + n)^9) - ((-300096 - 100480*n - 3496*n^2 + 1056*n^3 + 40*n^4 + n^5)*Pi^4)/(480*(8 + n)^6) - (5*(1240 + 418*n + 25*n^2)*Pi^6)/(378*(8 + n)^5) + ((155171328 + 78629632*n + 10305472*n^2 - 485824*n^3 - 141784*n^4 - 3208*n^5 - 68*n^6 + 3*n^7)*Zeta[3])/(16*(8 + n)^8) - ((481088 + 242512*n + 38280*n^2 + 2278*n^3 + 77*n^4)*Zeta[3]^2)/(8 + n)^7 + ((-1340096 - 657800*n + 13132*n^2 + 26662*n^3 + 1759*n^4 + 4*n^5)*Zeta[5])/(2*(8 + n)^7) + (21*(31580 + 12236*n + 1145*n^2 + 21*n^3)*Zeta[7])/(2*(8 + n)^6)) + q^2*(-(-11161819136 - 6069470208*n - 1140742656*n^2 - 61478976*n^3 + 5999960*n^4 + 824504*n^5 + 25772*n^6 + 463*n^7 + 4*n^8)/(64*(8 + n)^9) + ((-514112 - 181184*n - 12224*n^2 + 904*n^3 + 52*n^4 + n^5)*Pi^4)/(480*(8 + n)^6) + (5*(2496 + 958*n + 65*n^2)*Pi^6)/(756*(8 + n)^5) - ((159301888 + 82561536*n + 12675296*n^2 + 111872*n^3 - 94960*n^4 - 3608*n^5 - 48*n^6 + n^7)*Zeta[3])/(8*(8 + n)^8) + ((1491072 + 729440*n + 116880*n^2 + 7554*n^3 + 247*n^4)*Zeta[3]^2)/(2*(8 + n)^7) - ((-1323968 - 1009544*n - 77280*n^2 + 22856*n^3 + 2021*n^4 + 6*n^5)*Zeta[5])/(2*(8 + n)^7) - (7*(190840 + 76762*n + 7771*n^2 + 189*n^3)*Zeta[7])/(4*(8 + n)^6)))
